Two-Loop integrals for CP-even heavy quarkonium production and decays: Elliptic Sectors

By employing the differential equations, we compute analytically the elliptic sectors of two-loop master integrals appearing in the NNLO QCD corrections to CP-even heavy quarkonium exclusive production and decays, which turns out to be the last and toughest part in the relevant calculation. The integrals are found can be expressed as Goncharov polylogarithms and iterative integrals over elliptic functions. The master integrals may be applied to some other NNLO QCD calculations about heavy quarkonium exclusive production, like $\gamma^*\gamma\rightarrow Q\bar{Q}$, $e^+e^-\rightarrow \gamma+ Q\bar{Q}$,~and~$H/Z^0\rightarrow \gamma+ Q\bar{Q}$, heavy quarkonium exclusive decays, and also the CP-even heavy quarkonium inclusive production and decays.

==> D-Equation.m <==
(* ::Package:: *)

(*%    Subscript[A, 3] means basis A_ 3, Subscript[C, 1] means basis C_ 1, DE[Subscript[A, 3],x] means the differential equation of A_ 3 with respect to variable x. \[Epsilon]=(4-d)/2 is the dimensional regularization parameter.    %*)


DE[Subscript[A, 3], y]=(4*\[Epsilon]*Subscript[A, 1])/3;
DE[Subscript[A, 4], x]=((1 + x)*(1 + 8*x + x^2)*\[Epsilon]*Subscript[A, 1])/(3*(-1 + x)*x^2) + ((11 + 6*x + 11*x^2)*\[Epsilon]*Subscript[A, 4])/(2*(-1 + x)*x*(1 + x)) - (\[Epsilon]*Subscript[A, 5])/x - ((1 + x)*\[Epsilon]*Subscript[A, 6])/((-1 + x)*x) + (7*(1 + x)*\[Epsilon]*Subscript[F, 12])/(2*(-1 + x)*x);
DE[Subscript[A, 5], x]=((3*\[Epsilon] + 3*x^6*\[Epsilon] + 4*x*(-6 + 17*\[Epsilon]) + 4*x^5*(-6 + 17*\[Epsilon]) - 8*x^3*(-24 + 23*\[Epsilon]) + x^2*(8 + 101*\[Epsilon]) + x^4*(8 + 101*\[Epsilon]))*Subscript[A, 1])/(6*(-1 + x)^2*x^2*(3 - 10*x + 3*x^2)) + (3*(33 - 14*x + 33*x^2)*\[Epsilon]*Subscript[A, 4])/(4*x*(3 - 10*x + 3*x^2)) - ((9 - 5*x - 5*x^2 + 9*x^3)*\[Epsilon]*Subscript[A, 5])/(2*(-1 + x)*x*(3 - 10*x + 3*x^2)) - ((9 + 2*x + 9*x^2)*\[Epsilon]*Subscript[A, 6])/(2*x*(3 - 10*x + 3*x^2)) + ((1 + x)*\[Epsilon]*Subscript[F, 8])/((-1 + x)*x) + (3*(21 + 26*x + 21*x^2)*\[Epsilon]*Subscript[F, 12])/(4*x*(3 - 10*x + 3*x^2));
DE[Subscript[A, 6], x]=((15 + 118*x - 31*x^2 - 524*x^3 - 31*x^4 + 118*x^5 + 15*x^6)*\[Epsilon]*Subscript[A, 1])/(3*(-3 + x)*(-1 + x)*x^2*(1 + x)*(-1 + 3*x)) + (3*(33 - 86*x + 50*x^2 - 86*x^3 + 33*x^4)*\[Epsilon]*Subscript[A, 4])/((-3 + x)*(-1 + x)*x*(1 + x)*(-1 + 3*x)) - (2*(9 - 22*x + 9*x^2)*\[Epsilon]*Subscript[A, 5])/((-3 + x)*x*(-1 + 3*x)) - (2*(9 - 14*x - 14*x^2 - 14*x^3 + 9*x^4)*\[Epsilon]*Subscript[A, 6])/((-3 + x)*(-1 + x)*x*(1 + x)*(-1 + 3*x)) + (\[Epsilon]*Subscript[F, 8])/x + (3*(21 - 22*x - 54*x^2 - 22*x^3 + 21*x^4)*\[Epsilon]*Subscript[F, 12])/((-3 + x)*(-1 + x)*x*(1 + x)*(-1 + 3*x));
DE[Subscript[A, 7], y]=(8*\[Epsilon]*Subscript[A, 1])/3 + (2*\[Epsilon]*Subscript[A, 7])/y;
DE[Subscript[A, 8], x]=(2*(1 + x)*(1 + 8*x + x^2)*\[Epsilon]*Subscript[A, 1])/(3*(-1 + x)*x^2) + (2*(-1 + x)*\[Epsilon]*Subscript[A, 8])/(x*(1 + x)) - (\[Epsilon]*Subscript[A, 9])/x + ((1 + x)*\[Epsilon]*Subscript[F, 6])/((-1 + x)*x);
DE[Subscript[A, 9], x]=(-2*Base7*(1 + x)*\[Epsilon])/((-1 + x)*x) + (4*(\[Epsilon] + x^4*\[Epsilon] + 2*x^2*(-3 + 8*\[Epsilon]) + x*(-2 + 11*\[Epsilon]) + x^3*(-2 + 11*\[Epsilon]))*Subscript[A, 1])/(3*(-1 + x)^2*x^2) + (6*\[Epsilon]*Subscript[A, 8])/x - ((3 + 2*x + 3*x^2)*\[Epsilon]*Subscript[A, 9])/(x*(-1 + x^2));
DE[Subscript[A, 10], y]=(2*\[Epsilon]*Subscript[A, 1])/3 + (-32*\[Epsilon]*Subscript[A, 1] - 12*\[Epsilon]*Subscript[A, 10] - 3*\[Epsilon]*Subscript[F, 1] + 6*\[Epsilon]*Subscript[F, 4] - 3*\[Epsilon]*Subscript[F, 5])/(6*y) + (\[Epsilon]*Subscript[A, 10] + \[Epsilon]*Subscript[F, 74])/(1 + y);
DE[Subscript[A, 11], y]=(-2*Base411a1*\[Epsilon] + Base417a1*\[Epsilon])/y + (-(Base1*\[Epsilon]) + 4*Base3*\[Epsilon] + 8*Base411a1*\[Epsilon] - 4*Base417a2*\[Epsilon] - 4*Base513a1*\[Epsilon] + 2*Base513a2*\[Epsilon])/(4*(1 + y));
DE[Subscript[A, 12], y]=(-4*\[Epsilon]*Subscript[A, 1])/3 + (2*(-16*\[Epsilon]*Subscript[A, 1] - 12*\[Epsilon]*Subscript[A, 7] + 6*\[Epsilon]*Subscript[A, 11] - 3*\[Epsilon]*Subscript[A, 12] + 6*\[Epsilon]*Subscript[F, 24]))/(3*y) + (4*Base3*\[Epsilon] + 16*\[Epsilon]*Subscript[A, 7] - 8*\[Epsilon]*Subscript[A, 11] + 4*\[Epsilon]*Subscript[A, 12] - \[Epsilon]*Subscript[F, 1] + 2*\[Epsilon]*Subscript[F, 2] - 8*\[Epsilon]*Subscript[F, 25] - 2*\[Epsilon]*Subscript[F, 26])/(2*(1 + y)) + (-4*Base3*\[Epsilon] + \[Epsilon]*Subscript[F, 1] - 8*\[Epsilon]*Subscript[F, 24] + 8*\[Epsilon]*Subscript[F, 25] + 2*\[Epsilon]*Subscript[F, 26])/(2*(-1 + y));
DE[Subscript[A, 13], x]=(-2*(2*\[Epsilon]*Subscript[A, 8] - \[Epsilon]*Subscript[F, 27]))/(1 + x) + (4*Base3*\[Epsilon] + 12*\[Epsilon]*Subscript[A, 8] + 4*\[Epsilon]*Subscript[A, 13] + 2*\[Epsilon]*Subscript[A, 14] - \[Epsilon]*Subscript[F, 1] - 2*\[Epsilon]*Subscript[F, 6] - 4*\[Epsilon]*Subscript[F, 27] - 4*\[Epsilon]*Subscript[F, 28])/(4*x) + (-4*Base3*\[Epsilon] - 4*\[Epsilon]*Subscript[A, 8] - 4*\[Epsilon]*Subscript[A, 13] - 2*\[Epsilon]*Subscript[A, 14] + \[Epsilon]*Subscript[F, 1] + 2*\[Epsilon]*Subscript[F, 6] + 4*\[Epsilon]*Subscript[F, 28])/(4*(-I + x)) + (-4*Base3*\[Epsilon] - 4*\[Epsilon]*Subscript[A, 8] - 4*\[Epsilon]*Subscript[A, 13] - 2*\[Epsilon]*Subscript[A, 14] + \[Epsilon]*Subscript[F, 1] + 2*\[Epsilon]*Subscript[F, 6] + 4*\[Epsilon]*Subscript[F, 28])/(4*(I + x));
DE[Subscript[A, 14], x]=(-10*\[Epsilon]*Subscript[A, 1])/3 - (80*\[Epsilon]*Subscript[A, 1])/(-1 + x) + (10*\[Epsilon]*Subscript[A, 1])/(3*x^2) + (\[Epsilon]*(104*Subscript[A, 1] + 3*(4*Base7 + 12*Subscript[A, 8] + 6*Subscript[A, 9] + Subscript[F, 2])))/(3*x) - (4*\[Epsilon]*(-8*Subscript[A, 1] + 3*(8*Subscript[A, 8] + 2*Subscript[A, 13] + Subscript[A, 14] - 4*Subscript[F, 27])))/(3*(1 + x)) - (4*\[Epsilon]*(3*Subscript[F, 27] - 2*Subscript[F, 28] + Subscript[F, 29]))/((1 - I*Sqrt[3])/2 + x) - (4*\[Epsilon]*(3*Subscript[F, 27] - 2*Subscript[F, 28] + Subscript[F, 29]))/((1 + I*Sqrt[3])/2 + x) + (\[Epsilon]*(4*Subscript[A, 8] + 4*Subscript[A, 13] + 2*Subscript[A, 14] - Subscript[F, 2] + 4*Subscript[F, 27] - 8*Subscript[F, 28] + 4*Subscript[F, 29]))/(-I + x) + (\[Epsilon]*(4*Subscript[A, 8] + 4*Subscript[A, 13] + 2*Subscript[A, 14] - Subscript[F, 2] + 4*Subscript[F, 27] - 8*Subscript[F, 28] + 4*Subscript[F, 29]))/(I + x);
DE[Subscript[A, 15], z]=(3*\[Epsilon]*Subscript[A, 3] + 2*\[Epsilon]*Subscript[A, 15] - 2*\[Epsilon]*Subscript[F, 18])/(2*z) - (2*(\[Epsilon]*Subscript[A, 3] + \[Epsilon]*Subscript[A, 15] - \[Epsilon]*Subscript[F, 18]))/(-1 + z);
DE[Subscript[A, 16], x]=(\[Epsilon]*Subscript[A, 4] + 2*\[Epsilon]*Subscript[A, 16] - 2*\[Epsilon]*Subscript[A, 17] - 2*\[Epsilon]*Subscript[F, 20])/(2*x) - (2*(2*\[Epsilon]*Subscript[A, 4] - \[Epsilon]*Subscript[F, 20]))/(1 + x) + (9*\[Epsilon]*Subscript[A, 4] - 2*\[Epsilon]*Subscript[A, 6] + 4*\[Epsilon]*Subscript[A, 16] - 2*\[Epsilon]*Subscript[A, 18] - \[Epsilon]*Subscript[F, 6] + 5*m^2*\[Epsilon]*Subscript[F, 12] + 4*\[Epsilon]*Subscript[F, 20] - 2*\[Epsilon]*Subscript[F, 21])/(-1 + x) + (-6*\[Epsilon]*Subscript[A, 4] + 2*\[Epsilon]*Subscript[A, 6] - 6*\[Epsilon]*Subscript[A, 16] + 2*\[Epsilon]*Subscript[A, 18] + \[Epsilon]*Subscript[F, 6] - 5*m^2*\[Epsilon]*Subscript[F, 12] - 4*\[Epsilon]*Subscript[F, 20] + 2*\[Epsilon]*Subscript[F, 21])/(2*(-I + x)) + (-6*\[Epsilon]*Subscript[A, 4] + 2*\[Epsilon]*Subscript[A, 6] - 6*\[Epsilon]*Subscript[A, 16] + 2*\[Epsilon]*Subscript[A, 18] + \[Epsilon]*Subscript[F, 6] - 5*m^2*\[Epsilon]*Subscript[F, 12] - 4*\[Epsilon]*Subscript[F, 20] + 2*\[Epsilon]*Subscript[F, 21])/(2*(I + x));
DE[Subscript[A, 17], x]=(2*Base9*\[Epsilon])/(-I + x) + (2*Base9*\[Epsilon])/(I + x) - (\[Epsilon]*Subscript[A, 1])/6 - (20*\[Epsilon]*Subscript[A, 1])/(-1 + x)^2 - (\[Epsilon]*Subscript[A, 1])/(6*x^2) + (-4*Base9*\[Epsilon] + 3*\[Epsilon]*Subscript[A, 5] - 2*\[Epsilon]*Subscript[A, 17])/(-1 + x) - (2*(\[Epsilon]*Subscript[A, 5] + \[Epsilon]*Subscript[A, 17]))/(1 + x) + (-16*\[Epsilon]*Subscript[A, 1] - 15*\[Epsilon]*Subscript[A, 4] - 2*\[Epsilon]*Subscript[A, 5] + 2*\[Epsilon]*Subscript[A, 6] + 8*\[Epsilon]*Subscript[A, 17] - 3*m^2*\[Epsilon]*Subscript[F, 12] + 12*\[Epsilon]*Subscript[F, 20] + 4*\[Epsilon]*Subscript[F, 21])/(4*x);
DE[Subscript[A, 18], x]=-(\[Epsilon]*Subscript[A, 1])/3 + (\[Epsilon]*Subscript[A, 1])/(3*x^2) + (-40*\[Epsilon]*Subscript[A, 1] - 27*\[Epsilon]*Subscript[A, 4] - 6*\[Epsilon]*Subscript[A, 5] + 6*\[Epsilon]*Subscript[A, 6] - 27*m^2*\[Epsilon]*Subscript[F, 12])/(3*(-1/3 + x)) + (-40*\[Epsilon]*Subscript[A, 1] - 27*\[Epsilon]*Subscript[A, 4] + 6*\[Epsilon]*Subscript[A, 5] + 6*\[Epsilon]*Subscript[A, 6] - 27*m^2*\[Epsilon]*Subscript[F, 12])/(3*(-3 + x)) - (2*(8*\[Epsilon]*Subscript[A, 1] + 18*\[Epsilon]*Subscript[A, 4] - 18*\[Epsilon]*Subscript[A, 16] + 6*\[Epsilon]*Subscript[A, 18] - 27*\[Epsilon]*Subscript[F, 20] - 6*\[Epsilon]*Subscript[F, 21]))/(3*(1 + x)) + (-3*Base7*\[Epsilon] - 2*Base9*\[Epsilon] + 6*\[Epsilon]*Subscript[A, 1] + 3*\[Epsilon]*Subscript[A, 4] + \[Epsilon]*Subscript[A, 5] - 3*\[Epsilon]*Subscript[A, 17] + \[Epsilon]*Subscript[A, 18] - \[Epsilon]*Subscript[F, 2] + 3*\[Epsilon]*Subscript[F, 6] - \[Epsilon]*Subscript[F, 8] - 3*m^2*\[Epsilon]*Subscript[F, 12] - 9*\[Epsilon]*Subscript[F, 20] - 3*\[Epsilon]*Subscript[F, 21])/x + (2*(10*\[Epsilon]*Subscript[A, 1] + 24*\[Epsilon]*Subscript[A, 4] - 6*\[Epsilon]*Subscript[A, 6] + 6*\[Epsilon]*Subscript[A, 16] - 3*\[Epsilon]*Subscript[A, 18] - 3*\[Epsilon]*Subscript[F, 6] + 24*m^2*\[Epsilon]*Subscript[F, 12] + 6*\[Epsilon]*Subscript[F, 20] - \[Epsilon]*Subscript[F, 21]))/(-1 + x) + (-12*\[Epsilon]*Subscript[A, 4] + 4*\[Epsilon]*Subscript[A, 6] - 12*\[Epsilon]*Subscript[A, 16] + 4*\[Epsilon]*Subscript[A, 18] + \[Epsilon]*Subscript[F, 2] - 12*m^2*\[Epsilon]*Subscript[F, 12] - 6*\[Epsilon]*Subscript[F, 20] + 2*\[Epsilon]*Subscript[F, 21])/(-I + x) + (-12*\[Epsilon]*Subscript[A, 4] + 4*\[Epsilon]*Subscript[A, 6] - 12*\[Epsilon]*Subscript[A, 16] + 4*\[Epsilon]*Subscript[A, 18] + \[Epsilon]*Subscript[F, 2] - 12*m^2*\[Epsilon]*Subscript[F, 12] - 6*\[Epsilon]*Subscript[F, 20] + 2*\[Epsilon]*Subscript[F, 21])/(I + x);
DE[Subscript[A, 19], x]=((5 + 12*x + 46*x^2 + 12*x^3 + 5*x^4)*\[Epsilon]*Subscript[A, 1])/(3*(-1 + x)*x^2*Sqrt[1 - 6*x + x^2]) + (12*(-1 + x)*\[Epsilon]*Subscript[A, 4])/(x*Sqrt[1 - 6*x + x^2]) - (2*(1 + x)*\[Epsilon]*Subscript[A, 5])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*\[Epsilon]*Subscript[A, 6])/(x*Sqrt[1 - 6*x + x^2]) - (3*(-1 + x)*\[Epsilon]*Subscript[A, 7])/(x*Sqrt[1 - 6*x + x^2]) + (\[Epsilon]*Subscript[A, 19] - x^2*\[Epsilon]*Subscript[A, 19])/(x - 6*x^2 + x^3) + (9*(-1 + x)*\[Epsilon]*Subscript[F, 12])/(x*Sqrt[1 - 6*x + x^2]) - (3*(-1 + x)*\[Epsilon]*Subscript[F, 18])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*\[Epsilon]*Subscript[F, 19])/(x*Sqrt[1 - 6*x + x^2]) + ((-1 + x)*\[Epsilon]*Subscript[F, 77])/(x*Sqrt[1 - 6*x + x^2]);
DE[Subscript[A, 20], x]=((5 + 12*x + 46*x^2 + 12*x^3 + 5*x^4)*Subscript[A, 1])/(3*(-1 + x)*x^2*Sqrt[1 - 6*x + x^2]) - ((-1 + x)*Subscript[A, 3])/(x*Sqrt[1 - 6*x + x^2]) + (3*(-1 + x)*Subscript[A, 8])/(x*Sqrt[1 - 6*x + x^2]) - ((1 + x)*Subscript[A, 9])/(x*Sqrt[1 - 6*x + x^2]) + (Subscript[A, 20] - x*Subscript[A, 20])/(x + x^2) + (2*(-1 + x)*Subscript[F, 12])/(x*Sqrt[1 - 6*x + x^2]) + (3*(-1 + x)*Subscript[F, 20])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*Subscript[F, 21])/(x*Sqrt[1 - 6*x + x^2]) - ((-1 + x)*Subscript[F, 76])/(x*Sqrt[1 - 6*x + x^2]);
DE[Subscript[A, 21], x]=((-1 + x)*\[Epsilon]*Subscript[A, 8])/(x*(1 + x));
DE[Subscript[A, 22], x]=(4*Base530a1*\[Epsilon])/(1 + x) - (2*(Base411a1*\[Epsilon] + 2*Base530a1*\[Epsilon] - 2*Base530a3*\[Epsilon]))/(-1 + x) + (Base411a1*\[Epsilon] - Base530a2*\[Epsilon] - 2*Base530a3*\[Epsilon])/x;
DE[Subscript[A, 23], x]=(-7*\[Epsilon]*Subscript[A, 1])/6 - (20*\[Epsilon]*Subscript[A, 1])/(3*(-1 + x)^2) - (7*\[Epsilon]*Subscript[A, 1])/(6*x^2) - (2*(\[Epsilon]*Subscript[A, 5] + \[Epsilon]*Subscript[A, 23]))/(1 + x) + (-16*\[Epsilon]*Subscript[A, 1] + 33*\[Epsilon]*Subscript[A, 4] + 6*\[Epsilon]*Subscript[A, 5] - 6*\[Epsilon]*Subscript[A, 6] + 12*\[Epsilon]*Subscript[A, 7] + 12*\[Epsilon]*Subscript[A, 23] + 24*\[Epsilon]*Subscript[A, 24] + 21*m^2*\[Epsilon]*Subscript[F, 12] + 12*\[Epsilon]*Subscript[F, 17] - 48*\[Epsilon]*Subscript[F, 38] + 24*m^2*\[Epsilon]*Subscript[F, 39] - 12*\[Epsilon]*Subscript[F, 40])/(12*x) + (\[Epsilon]*Subscript[A, 5] + 3*\[Epsilon]*Subscript[F, 38] - 2*m^2*\[Epsilon]*Subscript[F, 39] + \[Epsilon]*Subscript[F, 40])/(-1 + x) + (-3*\[Epsilon]*Subscript[F, 17] + 2*\[Epsilon]*Subscript[F, 40])/(4*(1/3 + x)) + (3*\[Epsilon]*Subscript[F, 17] + 12*\[Epsilon]*Subscript[F, 38] - 8*m^2*\[Epsilon]*Subscript[F, 39] + 2*\[Epsilon]*Subscript[F, 40])/(4*(3 + x));
DE[Subscript[A, 24], x]=(-5*\[Epsilon]*Subscript[A, 1])/4 + (5*\[Epsilon]*Subscript[A, 1])/(4*x^2) + (-8*\[Epsilon]*Subscript[A, 1] - 9*\[Epsilon]*Subscript[A, 4] + 2*\[Epsilon]*Subscript[A, 6] + 12*\[Epsilon]*Subscript[A, 7] + 8*\[Epsilon]*Subscript[A, 22] - 8*\[Epsilon]*Subscript[A, 24] - 7*m^2*\[Epsilon]*Subscript[F, 12] + 2*\[Epsilon]*Subscript[F, 17])/(2*(1 + x)) + (68*\[Epsilon]*Subscript[A, 1] + 33*\[Epsilon]*Subscript[A, 4] + 6*\[Epsilon]*Subscript[A, 5] - 6*\[Epsilon]*Subscript[A, 6] - 48*\[Epsilon]*Subscript[A, 7] + 21*m^2*\[Epsilon]*Subscript[F, 12] - 6*\[Epsilon]*Subscript[F, 17] + 24*\[Epsilon]*Subscript[F, 38] - 24*m^2*\[Epsilon]*Subscript[F, 39])/(24*x) + (-20*\[Epsilon]*Subscript[A, 1] + 21*\[Epsilon]*Subscript[A, 4] - 6*\[Epsilon]*Subscript[A, 6] - 24*\[Epsilon]*Subscript[A, 7] - 48*\[Epsilon]*Subscript[A, 22] + 48*\[Epsilon]*Subscript[A, 24] + 21*m^2*\[Epsilon]*Subscript[F, 12] + 3*\[Epsilon]*Subscript[F, 17] - 6*\[Epsilon]*Subscript[F, 38] + 12*m^2*\[Epsilon]*Subscript[F, 39])/(12*(-1 + x)) + (-3*\[Epsilon]*Subscript[F, 17] - 12*\[Epsilon]*Subscript[F, 38] + 8*m^2*\[Epsilon]*Subscript[F, 39] - 2*\[Epsilon]*Subscript[F, 40])/(8*(3 + x)) + (-3*\[Epsilon]*Subscript[F, 17] + 2*\[Epsilon]*Subscript[F, 40])/(8*(1/3 + x));
DE[Subscript[A, 25], x]=-((1 - 6*x + x^2)*\[Epsilon]*Subscript[A, 3])/(2*x*(-1 + x^2)) + ((1 - 4*x + x^2)*\[Epsilon]*Subscript[A, 4])/(x*(-1 + x^2)) + (\[Epsilon]*Subscript[A, 25] - x*\[Epsilon]*Subscript[A, 25])/(x + x^2) - ((-1 + x)*\[Epsilon]*Subscript[A, 26])/(4*x*Sqrt[1 - 14*x + x^2]);
DE[Subscript[A, 26], x]=(8*(1 + 7*x + 44*x^2 + 7*x^3 + x^4)*\[Epsilon]*Subscript[A, 1])/(3*(-1 + x)*x^2*Sqrt[1 - 14*x + x^2]) - (4*(-1 + x)*\[Epsilon]*Subscript[A, 3])/(x*Sqrt[1 - 14*x + x^2]) + (30*(-1 + x)*\[Epsilon]*Subscript[A, 4])/(x*Sqrt[1 - 14*x + x^2]) - (4*(1 + 10*x + x^2)*\[Epsilon]*Subscript[A, 5])/(x*(1 + x)*Sqrt[1 - 14*x + x^2]) - (4*(-1 + x)*\[Epsilon]*Subscript[A, 6])/(x*Sqrt[1 - 14*x + x^2]) - (2*(-1 + x)*(1 - 6*x + x^2)*\[Epsilon]*Subscript[A, 26])/(x*(1 + x)*(1 - 14*x + x^2)) + (14*m^2*(-1 + x)*\[Epsilon]*Subscript[F, 12])/(x*Sqrt[1 - 14*x + x^2]);
DE[Subscript[A, 27], x]=-((5 + 28*x + 14*x^2 + 28*x^3 + 5*x^4)*\[Epsilon]*Subscript[A, 1])/(3*(-1 + x)*x^2*(1 + x)) + (2*(-1 + x)*\[Epsilon]*Subscript[A, 7])/(x*(1 + x)) - (2*(-1 + x)*\[Epsilon]*Subscript[A, 8])/(x*(1 + x)) + (\[Epsilon]*Subscript[A, 9])/x - (2*(-1 + x)*\[Epsilon]*Subscript[A, 27])/(x*(1 + x)) - ((-1 + x)*\[Epsilon]*Subscript[A, 28])/(x*Sqrt[1 - 6*x + x^2]) - ((-1 + x)*(1 + 4*x + x^2)*\[Epsilon]*Subscript[F, 1])/(2*x*(1 + x)*(1 + x^2)) + ((-1 + x)*(1 + 4*x + x^2)*\[Epsilon]*Subscript[F, 4])/(x*(1 + x)*(1 + x^2)) - ((-1 + x)*(1 + 4*x + x^2)*\[Epsilon]*Subscript[F, 5])/(2*x*(1 + x)*(1 + x^2)) - ((1 - 10*x^2 + x^4)*\[Epsilon]*Subscript[F, 6])/((-1 + x)*x*(1 + x)*(1 + x^2)) - ((-1 + x)*(1 + 6*x + x^2)*\[Epsilon]*Subscript[F, 30])/(x*(1 + x)*(1 + x^2)) + (2*(-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 31])/(x*(1 + x^2)) + ((-1 + x)*(1 + 6*x + x^2)*\[Epsilon]*Subscript[F, 32])/(x*(1 + x)*(1 + x^2)) - (2*(-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 33])/(x*(1 + x^2));
DE[Subscript[A, 28], x]=(2*(5 + 12*x + 46*x^2 + 12*x^3 + 5*x^4)*\[Epsilon]*Subscript[A, 1])/(3*(-1 + x)*x^2*Sqrt[1 - 6*x + x^2]) - (4*(-1 + x)*\[Epsilon]*Subscript[A, 7])/(x*Sqrt[1 - 6*x + x^2]) + (4*(-1 + x)*\[Epsilon]*Subscript[A, 8])/(x*Sqrt[1 - 6*x + x^2]) - (2*(1 + x)*\[Epsilon]*Subscript[A, 9])/(x*Sqrt[1 - 6*x + x^2]) - (4*(-1 + x)*\[Epsilon]*Subscript[A, 27])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)^3*\[Epsilon]*Subscript[A, 28])/(x*(1 + x)*(1 - 6*x + x^2)) + ((-1 + x)*\[Epsilon]*Subscript[F, 1])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*\[Epsilon]*Subscript[F, 4])/(x*Sqrt[1 - 6*x + x^2]) + ((-1 + x)*\[Epsilon]*Subscript[F, 5])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*\[Epsilon]*Subscript[F, 6])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*\[Epsilon]*Subscript[F, 30])/(x*Sqrt[1 - 6*x + x^2]) - (4*(-1 + x)*\[Epsilon]*Subscript[F, 31])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*\[Epsilon]*Subscript[F, 32])/(x*Sqrt[1 - 6*x + x^2]) + (4*(-1 + x)*\[Epsilon]*Subscript[F, 33])/(x*Sqrt[1 - 6*x + x^2]);
DE[Subscript[A, 29], x]=(\[Epsilon]*(6*Subscript[A, 3] + 4*Subscript[A, 10] + 4*Subscript[A, 15] + Subscript[F, 1] - 2*Subscript[F, 4] + Subscript[F, 5] - 4*m^2*Subscript[F, 12] - 8*Subscript[F, 18] + 4*Subscript[F, 19] + 6*Subscript[F, 30] - 4*m^2*Subscript[F, 31] + 4*Subscript[F, 79]))/(4*(1 + y));
DE[Subscript[A, 30], x]=(-3*(-1 + x)*(1 + x)*\[Epsilon]*Subscript[A, 4])/(x + x^3) + ((-1 + x)*(1 + x)*\[Epsilon]*Subscript[A, 6])/(x + x^3) - ((-1 + x)*(1 + x)*\[Epsilon]*Subscript[A, 10])/(x + x^3) - (3*(-1 + x)*(1 + x)*\[Epsilon]*Subscript[A, 16])/(x + x^3) + (2*\[Epsilon]*Subscript[A, 17])/x + ((-1 + x)*(1 + x)*\[Epsilon]*Subscript[A, 18])/(x + x^3) - ((-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 1])/(4*(x + x^3)) + ((-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 4])/(2*(x + x^3)) - ((-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 5])/(4*(x + x^3)) - (3*(-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 12])/(2*(x + x^3)) - (3*(-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 20])/(x + x^3) + (2*(-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 21])/(x + x^3) + (3*(-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 32])/(2*(x + x^3)) - ((-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 33])/(x + x^3) + ((-1 + x)*(1 + x)*\[Epsilon]*Subscript[F, 80])/(x + x^3);
DE[Subscript[A, 31], x]=((1 + x)*Subscript[A, 3])/((-1 + x)*x) - (2*(1 + x)*Subscript[A, 4])/((-1 + x)*x) - Subscript[A, 5]/x + Subscript[A, 9]/(2*x) - (2*(1 + x)*Subscript[A, 16])/((-1 + x)*x) + Subscript[A, 17]/x + ((1 + x)*Subscript[A, 18])/((-1 + x)*x) - ((-1 + x)*Subscript[A, 20])/(x*Sqrt[1 - 6*x + x^2]) + ((-1 + x)*Subscript[A, 26])/(x*Sqrt[1 - 14*x + x^2]) + ((1 + x)*Subscript[F, 12])/((-1 + x)*x) - (2*(1 + x)*Subscript[F, 20])/((-1 + x)*x) + ((1 + x)*Subscript[F, 21])/((-1 + x)*x) - (2*Subscript[F, 82])/x;
DE[Subscript[A, 32], x]=((-1 + x)*\[Epsilon]*Subscript[A, 4])/(x*(1 + x)) + (2*(-1 + x)*\[Epsilon]*Subscript[A, 15])/(x*(1 + x)) + ((-1 + x)*\[Epsilon]*Subscript[A, 19])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*\[Epsilon]*Subscript[A, 25])/(x*(1 + x)) - ((-1 + x)*\[Epsilon]*Subscript[A, 26])/(2*x*Sqrt[1 - 14*x + x^2]) + (\[Epsilon]*Subscript[F, 18] - x*\[Epsilon]*Subscript[F, 18])/(x + x^2);
DE[Subscript[A, 33], x]=(2*Base416a1*(-1 + x))/(x*Sqrt[1 + (-6 + x)*x]) + (Base3 - Base3*x)/(x*Sqrt[1 + (-6 + x)*x]) - (2*(-1 + x)*Subscript[A, 4])/(x*Sqrt[1 + (-6 + x)*x]) + (2*(1 + x)*Subscript[A, 5])/(x*Sqrt[1 + (-6 + x)*x]) - (2*(-1 + x)*Subscript[A, 8])/(x*Sqrt[1 + (-6 + x)*x]) - ((1 + x)*Subscript[A, 9])/(x*Sqrt[1 + (-6 + x)*x]) - (2*(-1 + x)*Subscript[A, 13])/(x*Sqrt[1 + (-6 + x)*x]) - ((-1 + x)*Subscript[A, 14])/(x*Sqrt[1 + (-6 + x)*x]) + (6*(-1 + x)*Subscript[A, 16])/(x*Sqrt[1 + (-6 + x)*x]) + (2*(1 + x)*Subscript[A, 17])/(x*Sqrt[1 + (-6 + x)*x]) - (2*(-1 + x)*Subscript[A, 18])/(x*Sqrt[1 + (-6 + x)*x]) - (4*(-1 + x)*(1 + x^2)*Subscript[A, 33])/(x*(1 + x)*(1 + (-6 + x)*x)) - (4*(-1 + x)*Subscript[A, 34])/(x*Sqrt[1 + (-6 + x)*x]) - ((-1 + x)*Subscript[F, 5])/(2*x*Sqrt[1 + (-6 + x)*x]) - (2*(-1 + x)*Subscript[F, 6])/(x*Sqrt[1 + (-6 + x)*x]) + (4*(-1 + x)*Subscript[F, 20])/(x*Sqrt[1 + (-6 + x)*x]) - (2*(-1 + x)*Subscript[F, 27])/(x*Sqrt[1 + (-6 + x)*x]) + (4*(-1 + x)*Subscript[F, 28])/(x*Sqrt[1 + (-6 + x)*x]) + (3*(-1 + x)*Subscript[F, 32])/(x*Sqrt[1 + (-6 + x)*x]) - (2*(-1 + x)*Subscript[F, 33])/(x*Sqrt[1 + (-6 + x)*x]) - (2*(-1 + x)*Subscript[F, 49])/(x*Sqrt[1 + (-6 + x)*x]) + (2*(1 + x)*Subscript[F, 51])/(x*Sqrt[1 + (-6 + x)*x]) - ((-1 + x)*Subscript[F, 52])/(x*Sqrt[1 + (-6 + x)*x]) + (4*(-1 + x)*Subscript[F, 53])/(x*Sqrt[1 + (-6 + x)*x]) - (2*(1 + x)*Subscript[F, 54])/(x*Sqrt[1 + (-6 + x)*x]) - (4*(-1 + x)*Subscript[F, 55])/(x*Sqrt[1 + (-6 + x)*x]);
DE[Subscript[A, 34], x]=(Base3*(-1 + x^2)*\[Epsilon])/(2*(x + x^3)) - (Base416a1*(-1 + x^2)*\[Epsilon])/(2*(x + x^3)) + ((1 + x)*(1 + x*(12 + x))*\[Epsilon]*Subscript[A, 4])/(2*(-1 + x)*x*(1 + x^2)) - (\[Epsilon]*Subscript[A, 5])/x - (2*(1 + x)*\[Epsilon]*Subscript[A, 6])/((-1 + x)*(1 + x^2)) + ((-1 + x^2)*\[Epsilon]*Subscript[A, 8])/(x + x^3) + (\[Epsilon]*Subscript[A, 9])/(2*x) + ((-1 + x^2)*\[Epsilon]*Subscript[A, 13])/(x + x^3) + ((-1 + x^2)*\[Epsilon]*Subscript[A, 14])/(2*(x + x^3)) - (3*(-1 + x^2)*\[Epsilon]*Subscript[A, 16])/(x + x^3) - (2*\[Epsilon]*Subscript[A, 17])/x + ((-1 + x^2)*\[Epsilon]*Subscript[A, 18])/(x + x^3) + (2*(-1 + x)*\[Epsilon]*Subscript[A, 33])/(x*Sqrt[1 + (-6 + x)*x]) + (2*(-1 + x)*\[Epsilon]*Subscript[A, 34])/(x*(1 + x)) + ((-1 + x^2)*\[Epsilon]*Subscript[F, 5])/(4*(x + x^3)) + ((1 + x)*(1 + (-3 + x)*x)*\[Epsilon]*Subscript[F, 6])/((-1 + x)*x*(1 + x^2)) + (7*(1 + x)*\[Epsilon]*Subscript[F, 12])/((-1 + x)*(1 + x^2)) - ((-1 + x^2)*\[Epsilon]*Subscript[F, 20])/(x + x^3) - ((-1 + x^2)*\[Epsilon]*Subscript[F, 28])/(x + x^3) - (3*(-1 + x^2)*\[Epsilon]*Subscript[F, 32])/(2*(x + x^3)) + ((-1 + x^2)*\[Epsilon]*Subscript[F, 33])/(x + x^3) + ((-1 + x^2)*\[Epsilon]*Subscript[F, 49])/(x + x^3) + ((-1 + x^2)*\[Epsilon]*Subscript[F, 52])/(2*(x + x^3)) + (4*(1 + x)*\[Epsilon]*Subscript[F, 55])/((-1 + x)*x);
DE[Subscript[A, 35], x]=(-2*Base3*\[Epsilon])/(Sqrt[y]*Sqrt[4 + y]) + (2*Base59a1*\[Epsilon])/(Sqrt[y]*Sqrt[4 + y]) - (2*Base59a2*\[Epsilon])/(Sqrt[y]*Sqrt[4 + y]) - (4*\[Epsilon]*Subscript[A, 7])/(Sqrt[y]*Sqrt[4 + y]) + (2*\[Epsilon]*Subscript[A, 11])/(Sqrt[y]*Sqrt[4 + y]) - (\[Epsilon]*Subscript[A, 12])/(Sqrt[y]*Sqrt[4 + y]) + (2*\[Epsilon]*Subscript[A, 15])/(Sqrt[y]*Sqrt[4 + y]) - (4*(1 + y)*\[Epsilon]*Subscript[A, 35])/(y*(4 + y)) - (4*\[Epsilon]*Subscript[A, 36])/(Sqrt[y]*Sqrt[4 + y]) + (\[Epsilon]*Subscript[F, 4])/(Sqrt[y]*Sqrt[4 + y]) - (\[Epsilon]*Subscript[F, 5])/(2*Sqrt[y]*Sqrt[4 + y]) + (2*\[Epsilon]*Subscript[F, 12])/(Sqrt[y]*Sqrt[4 + y]) - (2*\[Epsilon]*Subscript[F, 18])/(Sqrt[y]*Sqrt[4 + y]) - (2*\[Epsilon]*Subscript[F, 19])/(Sqrt[y]*Sqrt[4 + y]) + (2*\[Epsilon]*Subscript[F, 24])/(Sqrt[y]*Sqrt[4 + y]) + (2*\[Epsilon]*Subscript[F, 25])/(Sqrt[y]*Sqrt[4 + y]) - (\[Epsilon]*Subscript[F, 30])/(Sqrt[y]*Sqrt[4 + y]) + (2*\[Epsilon]*Subscript[F, 31])/(Sqrt[y]*Sqrt[4 + y]);
DE[Subscript[A, 36], x]=-((Base59a1*\[Epsilon])/(1 + y)) + (Base59a2*\[Epsilon])/(1 + y) + ((4 + y)*\[Epsilon]*Subscript[A, 3])/(2*(y + y^2)) + (2*\[Epsilon]*Subscript[A, 7])/(1 + y) - (\[Epsilon]*Subscript[A, 11])/(1 + y) + (\[Epsilon]*Subscript[A, 12])/(2 + 2*y) - (\[Epsilon]*Subscript[A, 15])/(1 + y) + (2*\[Epsilon]*Subscript[A, 35])/(Sqrt[y]*Sqrt[4 + y]) + (2*\[Epsilon]*Subscript[A, 36])/y - (\[Epsilon]*Subscript[F, 12])/(1 + y) + (\[Epsilon]*Subscript[F, 19])/(1 + y) - (2*\[Epsilon]*Subscript[F, 25])/(1 + y) + (3*\[Epsilon]*Subscript[F, 30])/(2 + 2*y) - (\[Epsilon]*Subscript[F, 31])/(1 + y);
DE[Subscript[A, 37], x]=(-13*(-1 + x)*Subscript[A, 4])/(2*x*Sqrt[1 - 6*x + x^2]) + ((1 + x)*Subscript[A, 5])/(x*Sqrt[1 - 6*x + x^2]) + ((-1 + x)*Subscript[A, 6])/(x*Sqrt[1 - 6*x + x^2]) + ((-1 + x)*Subscript[A, 7])/(x*Sqrt[1 - 6*x + x^2]) + ((-1 + x)*Subscript[A, 8])/(x*Sqrt[1 - 6*x + x^2]) - ((1 + x)*Subscript[A, 9])/(2*x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*Subscript[A, 21])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*Subscript[A, 22])/(x*Sqrt[1 - 6*x + x^2]) - ((1 + x)*Subscript[A, 23])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*Subscript[A, 24])/(x*Sqrt[1 - 6*x + x^2]) + (4*(-1 + x)*Subscript[A, 25])/(x*Sqrt[1 - 6*x + x^2]) - ((-1 + x)*(1 + x)*Subscript[A, 26])/(2*x*Sqrt[1 - 20*x + 86*x^2 - 20*x^3 + x^4]) - (4*(-1 + x)*(1 + x^2)*Subscript[A, 37])/(x*(1 + x)*(1 - 6*x + x^2)) + (4*(-1 + x)*Subscript[A, 38])/(x*Sqrt[1 - 6*x + x^2]) + ((-1 + x)*Subscript[F, 6])/(x*Sqrt[1 - 6*x + x^2]) - (7*(-1 + x)*Subscript[F, 12])/(2*x*Sqrt[1 - 6*x + x^2]) - ((-1 + x)*Subscript[F, 17])/(2*x*Sqrt[1 - 6*x + x^2]) + (3*(-1 + x)*Subscript[F, 38])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*Subscript[F, 39])/(x*Sqrt[1 - 6*x + x^2]) - ((-1 + x)*Subscript[F, 41])/(x*Sqrt[1 - 6*x + x^2]) - (4*(-1 + x)*Subscript[F, 60])/(x*Sqrt[1 - 6*x + x^2]) + (2*(1 + x)*Subscript[F, 61])/(x*Sqrt[1 - 6*x + x^2]);
DE[Subscript[A, 38], x]=-((13 + 2*x + 13*x^2)*\[Epsilon]*Subscript[A, 4])/(4*x*(-1 + x^2)) + (\[Epsilon]*Subscript[A, 5])/(2*x) + ((1 + x)*\[Epsilon]*Subscript[A, 6])/(2*(-1 + x)*x) - ((1 + x)*\[Epsilon]*Subscript[A, 7])/(2*(-1 + x)*x) + ((-1 + x)*\[Epsilon]*Subscript[A, 8])/(2*x*(1 + x)) - (\[Epsilon]*Subscript[A, 9])/(4*x) + (\[Epsilon]*Subscript[A, 21] - x*\[Epsilon]*Subscript[A, 21])/(x + x^2) - ((1 + x)*\[Epsilon]*Subscript[A, 22])/((-1 + x)*x) - (3*\[Epsilon]*Subscript[A, 23])/(2*x) + ((1 + x)*\[Epsilon]*Subscript[A, 24])/((-1 + x)*x) + (3*(-1 + x)*\[Epsilon]*Subscript[A, 25])/(x*(1 + x)) - ((-1 + x)*\[Epsilon]*Subscript[A, 26])/(4*x*Sqrt[1 - 14*x + x^2]) - (2*(-1 + x)*\[Epsilon]*Subscript[A, 37])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*\[Epsilon]*Subscript[A, 38])/(x*(1 + x)) + ((1 + x)*\[Epsilon]*Subscript[F, 6])/(4*(-1 + x)*x) - (7*(1 + x)*\[Epsilon]*Subscript[F, 12])/(4*(-1 + x)*x) + ((-1 + x)*\[Epsilon]*Subscript[F, 38])/(x*(1 + x)) - (2*(-1 + x)*\[Epsilon]*Subscript[F, 60])/(x*(1 + x));
DE[Subscript[A, 39], x]=(-2*(1 + x)*\[Epsilon]*Subscript[A, 5])/(x*Sqrt[1 - 6*x + x^2]) - ((-1 + x)*\[Epsilon]*Subscript[A, 7])/(x*Sqrt[1 - 6*x + x^2]) + ((-1 + x)*\[Epsilon]*Subscript[A, 8])/(x*Sqrt[1 - 6*x + x^2]) + ((1 + x)*\[Epsilon]*Subscript[A, 9])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*\[Epsilon]*Subscript[A, 10])/(x*Sqrt[1 - 6*x + x^2]) - (4*(-1 + x)*\[Epsilon]*Subscript[A, 15])/(x*Sqrt[1 - 6*x + x^2]) - (4*(-1 + x)*\[Epsilon]*Subscript[A, 16])/(x*Sqrt[1 - 6*x + x^2]) + (2*(1 + x)*\[Epsilon]*Subscript[A, 17])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*\[Epsilon]*Subscript[A, 18])/(x*Sqrt[1 - 6*x + x^2]) + (4*(-1 + x)*\[Epsilon]*Subscript[A, 25])/(x*Sqrt[1 - 6*x + x^2]) + ((-1 + x)*(1 + x)*\[Epsilon]*Subscript[A, 26])/(x*Sqrt[1 - 20*x + 86*x^2 - 20*x^3 + x^4]) + (2*(-1 + x)*\[Epsilon]*Subscript[A, 27])/(x*Sqrt[1 - 6*x + x^2]) + (\[Epsilon]*Subscript[A, 28] - x^2*\[Epsilon]*Subscript[A, 28])/(x - 6*x^2 + x^3) - (2*(-1 + x)*\[Epsilon]*Subscript[A, 29])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*\[Epsilon]*Subscript[A, 30])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*\[Epsilon]*Subscript[A, 31])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*\[Epsilon]*Subscript[A, 32])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)^3*\[Epsilon]*Subscript[A, 39])/(x*(1 + x)*(1 - 6*x + x^2)) - ((-1 + x)*\[Epsilon]*Subscript[F, 1])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*\[Epsilon]*Subscript[F, 4])/(x*Sqrt[1 - 6*x + x^2]) - ((-1 + x)*\[Epsilon]*Subscript[F, 5])/(x*Sqrt[1 - 6*x + x^2]) - ((-1 + x)*\[Epsilon]*Subscript[F, 6])/(x*Sqrt[1 - 6*x + x^2]) + (6*(-1 + x)*\[Epsilon]*Subscript[F, 12])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*\[Epsilon]*Subscript[F, 18])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*\[Epsilon]*Subscript[F, 19])/(x*Sqrt[1 - 6*x + x^2]) - (4*(-1 + x)*\[Epsilon]*Subscript[F, 20])/(x*Sqrt[1 - 6*x + x^2]) + (4*(-1 + x)*\[Epsilon]*Subscript[F, 21])/(x*Sqrt[1 - 6*x + x^2]) - (4*(-1 + x)*\[Epsilon]*Subscript[F, 30])/(x*Sqrt[1 - 6*x + x^2]) + (4*(-1 + x)*\[Epsilon]*Subscript[F, 31])/(x*Sqrt[1 - 6*x + x^2]) + (4*(-1 + x)*\[Epsilon]*Subscript[F, 32])/(x*Sqrt[1 - 6*x + x^2]) - (4*(-1 + x)*\[Epsilon]*Subscript[F, 33])/(x*Sqrt[1 - 6*x + x^2]) - ((-1 + x)*\[Epsilon]*Subscript[F, 76])/(x*Sqrt[1 - 6*x + x^2]) + ((-1 + x)*\[Epsilon]*Subscript[F, 77])/(x*Sqrt[1 - 6*x + x^2]) - (2*(-1 + x)*\[Epsilon]*Subscript[F, 79])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*\[Epsilon]*Subscript[F, 80])/(x*Sqrt[1 - 6*x + x^2]) - (4*(1 + x)*\[Epsilon]*Subscript[F, 82])/(x*Sqrt[1 - 6*x + x^2]) + (2*(-1 + x)*\[Epsilon]*Subscript[F, 85])/(x*Sqrt[1 - 6*x + x^2]);
DE[Subscript[C, 1], y]=(\[Epsilon]*(4*(-4 + y^2)*Subscript[B, 1] + 2*Sqrt[(-2 + y)*y]*(2 + y)*Subscript[B, 2] + (-2 + y)*y*Subscript[F, 6]))/(2*y*(-4 + y^2));
DE[Subscript[C, 2], y]=(y*\[Epsilon]*(-4*Base7*(-2 + y)*Sqrt[y] + Sqrt[2 + y]*(8*Base11 - 4*Base11*y + 12*Subscript[B, 1] - 6*y*Subscript[B, 1] - 4*Sqrt[(-2 + y)*y]*Subscript[B, 2] + (-2 + y)*Subscript[F, 1] - 6*Subscript[F, 6] + 3*y*Subscript[F, 6])))/(2*((-2 + y)*y)^(3/2)*Sqrt[2 + y]);
DE[Subscript[C, 3], x]=(4*\[Epsilon]*Subscript[B, 3])/(1 + x) + (4*\[Epsilon]*Subscript[B, 5])/(-1 + x) - (\[Epsilon]*(2*Subscript[B, 3] + Subscript[B, 4] + 2*Subscript[B, 5]))/x;
DE[Subscript[C, 4], x]=(-10*\[Epsilon]*Subscript[B, 2])/Sqrt[1 + 6*x + x^2] - (2*x*\[Epsilon]*Subscript[B, 2])/Sqrt[1 + 6*x + x^2] + (2*Sqrt[1 + 6*x + x^2]*\[Epsilon]*Subscript[B, 2])/x + (2*\[Epsilon]*Subscript[B, 4])/(1 + x) + (-16*Base13*m^2*\[Epsilon] + 12*\[Epsilon]*Subscript[B, 1] + 4*\[Epsilon]*Subscript[F, 8] + 3*\[Epsilon]*Subscript[F, 17] - 12*\[Epsilon]*Subscript[F, 38] + 4*m^2*\[Epsilon]*Subscript[F, 39] - 4*\[Epsilon]*Subscript[F, 40])/(4*x) - (3*\[Epsilon]*Subscript[F, 17] - 2*\[Epsilon]*Subscript[F, 40])/(8*(1/3 + x)) + (3*\[Epsilon]*Subscript[F, 17] + 12*\[Epsilon]*Subscript[F, 38] - 8*m^2*\[Epsilon]*Subscript[F, 39] + 2*\[Epsilon]*Subscript[F, 40])/(8*(3 + x)) + (16*Base13*m^2*\[Epsilon] - 4*\[Epsilon]*Subscript[B, 4] - 4*\[Epsilon]*Subscript[F, 8] + 9*\[Epsilon]*Subscript[F, 38] - 6*m^2*\[Epsilon]*Subscript[F, 39] + 3*\[Epsilon]*Subscript[F, 40])/(2*(-1 + x));
DE[Subscript[C, 5], x]=(\[Epsilon]*Subscript[B, 1] - 2*\[Epsilon]*Subscript[B, 3])/(1 + x) + (-16*\[Epsilon]*Subscript[B, 5] + 4*\[Epsilon]*Subscript[F, 6] + 3*\[Epsilon]*Subscript[F, 17] - 6*\[Epsilon]*Subscript[F, 38] + 12*m^2*\[Epsilon]*Subscript[F, 39])/(8*(-1 + x)) + (-3*\[Epsilon]*Subscript[F, 17] - 12*\[Epsilon]*Subscript[F, 38] + 8*m^2*\[Epsilon]*Subscript[F, 39] - 2*\[Epsilon]*Subscript[F, 40])/(16*(3 + x)) + (-8*Base13*m^2*\[Epsilon] - 2*\[Epsilon]*Subscript[B, 1] + 4*\[Epsilon]*Subscript[B, 3] + 2*\[Epsilon]*Subscript[B, 4] + 4*\[Epsilon]*Subscript[B, 5] - \[Epsilon]*Subscript[F, 6] + 2*\[Epsilon]*Subscript[F, 8] - 2*m^2*\[Epsilon]*Subscript[F, 39] - \[Epsilon]*Subscript[F, 40])/(4*x) + (-3*\[Epsilon]*Subscript[F, 17] + 2*\[Epsilon]*Subscript[F, 40])/(16*(1/3 + x));
DE[Subscript[C, 6], x]=-((\[Epsilon]*Subscript[B, 1])/x) + (2*\[Epsilon]*Subscript[B, 1])/(1 + x);
DE[Subscript[C, 7], ss]=(2*(2*m^2 + ss)*\[Epsilon]*Subscript[B, 4])/(Sqrt[ss]*(-2*m^2 + ss)^(3/2)) + (16*m^4*(2*m^2 - ss)*Subscript[B, 8])/(20*m^4 - 4*m^2*ss + ss^2) - (2*\[Epsilon]*Subscript[F, 6])/(4*m^2 - 2*ss) - (\[Epsilon]*Subscript[F, 17])/(-2*m^2 + ss) + (4*\[Epsilon]*Subscript[F, 38])/(-2*m^2 + ss) - (4*m^2*\[Epsilon]*Subscript[F, 39])/(-2*m^2 + ss) - (2*\[Epsilon]*Subscript[F, 41])/(-2*m^2 + ss) - (2*(2*m^2 + ss)*\[Epsilon]*Subscript[F, 61])/(Sqrt[ss]*(-2*m^2 + ss)^(3/2));
DE[Subscript[C, 8], ss]=-((Base13*(-20*m^4 + ss^2)*\[Epsilon]^2)/(m^2*Sqrt[ss]*(-2*m^2 + ss)^(5/2))) - (Base7*(20*m^4 - 4*m^2*ss + ss^2)*\[Epsilon]^2)/(8*m^4*Sqrt[ss]*(-2*m^2 + ss)^(5/2)) - ((36*m^4 - ss^2)*Sqrt[8*m^4 - 6*m^2*ss + ss^2]*\[Epsilon]^2*Subscript[B, 2])/(4*m^4*(2*m^2 - ss)^3*(4*m^2 - ss)) + (\[Epsilon]*(4*m^4*ss*(-46 + 9*(4 - 2*\[Epsilon])) + 40*m^6*(-2 - 2*\[Epsilon]) + 12*m^2*ss^2*\[Epsilon] - 2*ss^3*\[Epsilon])*Subscript[B, 4])/(8*m^4*Sqrt[ss]*(-2*m^2 + ss)^(7/2)) + ((-9 + 2*(4 - 2*\[Epsilon]))*(-1 - 2*\[Epsilon])*Subscript[B, 7])/(-2*m^2 + ss)^3 + (\[Epsilon]*(4*m^4*ss*(4 + 3*(4 - 2*\[Epsilon])) - 80*m^6*\[Epsilon] + 36*m^2*ss^2*\[Epsilon] - 2*ss^3*\[Epsilon])*Subscript[F, 6])/(32*m^4*(2*m^2 - ss)^3*ss) - ((6*m^2 - ss)*(10*m^2 + ss)*\[Epsilon]^2*Subscript[F, 8])/(8*m^4*Sqrt[ss]*(-2*m^2 + ss)^(5/2)) + (\[Epsilon]*(4*m^4*ss*(36 - 13*(4 - 2*\[Epsilon])) - 80*m^6*\[Epsilon] - 28*m^2*ss^2*\[Epsilon] - 2*ss^3*\[Epsilon])*Subscript[F, 17])/(32*m^4*(2*m^2 - ss)^3*ss) + (\[Epsilon]*(2*ss^3*(-3*Sqrt[ss] + Sqrt[-2*m^2 + ss])*\[Epsilon] - 80*m^6*(9*Sqrt[ss] + Sqrt[-2*m^2 + ss])*\[Epsilon] - 12*m^2*ss^2*(Sqrt[ss] + 3*Sqrt[-2*m^2 + ss])*\[Epsilon] + 4*m^4*ss*(Sqrt[-2*m^2 + ss]*(-92 + 15*(4 - 2*\[Epsilon])) + 102*Sqrt[ss]*\[Epsilon]))*Subscript[F, 38])/(16*m^4*ss*(-2*m^2 + ss)^(7/2)) - (\[Epsilon]*(2*ss^3*(-Sqrt[ss] + Sqrt[-2*m^2 + ss])*\[Epsilon] - 80*m^6*(3*Sqrt[ss] + Sqrt[-2*m^2 + ss])*\[Epsilon] - 4*m^2*ss^2*(Sqrt[ss] + 3*Sqrt[-2*m^2 + ss])*\[Epsilon] + 4*m^4*ss*(Sqrt[-2*m^2 + ss]*(-84 + 17*(4 - 2*\[Epsilon])) + 34*Sqrt[ss]*\[Epsilon]))*Subscript[F, 39])/(8*m^2*ss*(-2*m^2 + ss)^(7/2)) + ((6*m^2 - ss)*(10*m^2 + ss)*\[Epsilon]^2*Subscript[F, 40])/(8*m^4*Sqrt[ss]*(-2*m^2 + ss)^(5/2)) - (\[Epsilon]*(m^2*(104 - 22*(4 - 2*\[Epsilon])) - 2*ss*\[Epsilon])*Subscript[F, 41])/(4*m^2*(2*m^2 - ss)^3) - (5*(2*m^2 + ss)*(-1 - 2*\[Epsilon])*\[Epsilon]*Subscript[F, 61])/(Sqrt[ss]*(-2*m^2 + ss)^(7/2));

